An Inhomogeneous Multispecies TASEP on a Ring

We reinterpret and generalize conjectures of Lam and Williams as statements about the stationary distribution of a multispecies exclusion process on the ring. The central objects in our study are the multiline queues of Ferrari and Martin. We make some progress on some of the conjectures in different directions. First, we prove their conjectures in two special cases by generalizing the rates of the Ferrari-Martin transitions. Secondly, we define a new process on multiline queues, which have a certain minimality property. This gives another proof for one of the special cases; namely arbitrary jump rates for three species.

==> anc/InhomTasep.maple <==
print(`This is a Maple package companion to the paper titled`):
print(`"An Inhomogeneous Multispecies TASEP on a Ring",`):
print(`by Arvind Ayyer & Svante Linusson.`):
print(`The package implements the explicit formulas for the Markov chains`):
print(`for the multispecies TASEP and mulitiline queues described in the paper.`):
print(``):
print(`Type Help(); to view available procedures,`):
print(`or Help(procedure_name); to view details of the procedure.`):

#Version of June 1, 2012.

Help := proc()

if nops([args])=0 then
   print(`Procedures available are:`):
   print(`MultiSpeciesMatrix, MultiSpeciesSteadyState,`):
   print(`MultiPermtoMultiline, MultilinetoMultiPerm,`):
   print(`MultilineMatrix, MultilineSteadyState`):
   print(`CoupeMatrix, CoupeSteadyState`):
fi:

if nops([args])=1 and op(1,[args])=`MultiSpeciesMatrix` then
   print(`MultiSpeciesMatrix(m,x): returns the transition matrix of the`):
   print(`multispecies TASEP with m_1 1's, m_2 2's, and so on.`):
   print(`For example, try MultiSpeciesMatrix([1,1,1],x);`):
fi:

if nops([args])=1 and op(1,[args])=`MultiSpeciesSteadyState` then
   print(`MultiSpeciesSteadyState(m,x,p) returns the stationary distribution p(C)`):
   print(`of the multispecies TASEP with m_1 1's, m_2 2's, and so on.`):
   print(`For example, try MultiSpeciesSteadyState([1,1,1],x,p);`):
fi:

if nops([args])=1 and op(1,[args])=`MultiPermtoMultiline` then
   print(`MultiPermtoMultiline(alpha):  given a multiline queue returns the bully path`):
   print(`projection to a multispecies configuration and positions of the covered zeros.`):
   print(`For example, try MultilinetoMultiPerm([[1, 0, 0], [0, 1, 1], [1, 1, 1]]);`):
fi:

if nops([args])=1 and op(1,[args])=`MultilinetoMultiPerm` then
   print(`MultilinetoMultiPerm(pi): given a multispecies configuration`):
   print(`returns all multiline queues which project via bully paths to pi`):
   print(`For example, try MultilinetoMultiPerm([1,1,2,2,3]);`)
fi:

if nops([args])=1 and op(1,[args])=`MultilineMatrix` then
   print(`MultilineMatrix(m,x): returns the transition matrix of the`):
   print(`multiline queue which projects via bully paths to m_1 1's, m_2 2's, and so on.`):
   print(`For example, try MultilineMatrix([1,1,1],x);`):
fi:

if nops([args])=1 and op(1,[args])=`MultilineSteadyState` then
   print(`MultilineSteadyState(m,x,p) returns the stationary distribution p(C)`):
   print(`of the multiline queue which projects via bully paths to m_1 1's, m_2 2's, and so on.`):
   print(`For example, try MultilineSteadyState([1,1,1],x,p);`):
fi:

if nops([args])=1 and op(1,[args])=`CoupeMatrix` then
   print(`CoupeMatrix(m,x): returns the transition matrix of the`):
   print(`three species coupe process which projects via bully paths to m_1 1's, m_2 2's, and m_3 3's.`):
   print(`For example, try CoupeMatrix([1,1,1],x);`):
fi:

if nops([args])=1 and op(1,[args])=`CoupeSteadyState` then
   print(`CoupeSteadyState(m,x,p) returns the stationary distribution p(C)`):
   print(`of the multispecies TASEP which projects via bully paths to m_1 1's, m_2 2's,  and m_3 3's.`):
   print(`For example, try CoupeSteadyState([1,1,1],x,p);`):
fi:

end:

with(LinearAlgebra):

#################################################GRAPH CREATION############################################################
#MultiSpeciesGraph(config) creates the relevant graph for the closed system with edges(0,...,n-1)^d and vertices for transition elements assuming the higher colour can be exchanged with the lower colour in the bulk (there is no boundary)
MultiSpeciesGraph := proc(config,x) local i,j,k,Ve2,Ed,Ve,tem,sites:

sites := add(i,i in config):
Ve := combinat[permute]([seq(i$(config[i]),i=1..nops(config))]):
Ed := {}:

for i from 1 to nops(Ve) do
	if Ve[i][1] < Ve[i][sites] then
		Ed := Ed union {[x[Ve[i][1]], Ve[i],[Ve[i][sites],op(2..sites-1,Ve[i]),Ve[i][1]]] }:
	fi:

	for j from 1 to sites-1 do
		if Ve[i][j] > Ve[i][j+1] then
			Ed := Ed union { [x[Ve[i][j+1]],Ve[i], [op(1..j-1,Ve[i]), Ve[i][j+1], Ve[i][j], op(j+2..sites,Ve[i])]] }:
		fi:
	od:
od:

return Ve,Ed:

end:
	

#rotate1(config) returns the config translated by 1 step assuming it is on the ring
rotate1 := proc(config) local i:
return [config[nops(config)],op(1..nops(config)-1,config)]:
end:

#MultiSpeciesMatrix2(config,x) returns the transitions of the Markov chain
MultiSpeciesMatrix2 := proc(config,x) local i,j,k,M,Ve,Ed:

(Ve,Ed) := MultiSpeciesGraph(config,x):
M := Array(1..nops(Ve),1..nops(Ve)):
for i from 1 to nops(Ed) do
    for j from 1 to nops(Ve) do
        for k from 1 to nops(Ve) do
    	    if Ed[i][2] = Ve[j] and Ed[i][3] = Ve[k] then
	       M[k,j] := M[k,j] + Ed[i][1]:
	    fi:
	od:
    od:
od:

return Matrix(M):

end:

#MultiSpeciesMatrix(config,x) returns the transition matrix
MultiSpeciesMatrix := proc(config,x) local i,j,M:

M:=MultiSpeciesMatrix2(config,x):
for i from 1 to op(1,M)[1] do
    M[i,i] := -add(M[j,i],j=1..i-1)-add(M[j,i],j=i+1..op(1,M)[1]):
od:

return M:

end:

#MultiSpeciesSteadyState(config,x,p) returns the steady state
MultiSpeciesSteadyState := proc(config,x,p) local i,j,M,V,V2,eqs,vars,soln,n:

n := nops(config):
M := MultiSpeciesMatrix(config,x):
V2 := MultiSpeciesGraph(config,x)[1]:
V := Vector([seq(p[op(V2[i])],i=1..nops(V2))]):
vars := convert(V,set):
eqs := convert(M.V,set) union {vars[nops(vars)]=mul(x[i]^binomial(n-i,2),i=1..n-1)}:
eqs := eqs union {seq(p[op(V2[i])]=p[op(rotate1(V2[i]))],i=1..nops(V2))}:

soln := solve(eqs,vars):
return {seq(op(1,soln[i])=factor(op(2,soln[i])),i=1..nops(soln))}:

end:

#################################################MULTI LINE PROCESS FOR PERMUTATIONS#################################################
#MultilinetoPerm(C) given a multiline process returns the Ferrari-Martin permutation
MultilinetoPerm := proc(C) local i,j,k,pos,pos2,n,p,C2:

n := nops(C)+1:
C2 := C:
p := [0$n]:
for i from 1 to n-1 do
    pos := seq(`if`(C2[i,k]=1,k,op({})),k=1..n):
    for j from i to n-2 do
    	pos2 := Findnext1(C2,j,pos):
	C2[j,pos]:=0:
	pos := pos2:
    od:
    C2[n-1,pos]:=0:
    p[pos]:=i:
od:

p[seq(`if`(p[i]=0,i,op({})),i=1..n)]:=n:
return p:

end:

#PermtoMultiline(P) given a permutation returns all the multiline configs
PermtoMultiline := proc(P) local i,j,n,M,x:

n := nops(P):
M := MultilineVert(n):
return {seq(`if`(MultilinetoPerm(M[i])=P,M[i],op({})),i=1..nops(M))}:

end:

#Findnext1(C,m,k) finds the 1 in row m+1 corresponding to the 1 in C[m,k]
Findnext1 := proc(C,m,k) local i,j,n:

if C[m,k]=0 then
   ERROR(`C[m,k] is not equal to 1`):
fi:

n := nops(C)+1:
for i from k to n while C[m+1,i]=0 do od:
if i=n+1 then
   for i from 1 to k-1 while C[m+1,i]=0 do od:
fi:
return i:

end:

#Clockseq(C,k) returns the list of positions for the clock to strike on the multiline
#starting with position k on the lowest
Clockseq := proc(C,k) local i,j,n,S:

n := nops(C)+1:
S := [0$(n-2),k]:
j := k:
for i from n-1 to 2 by -1 do
    if C[i,j]=1 then
       S[i-1]:=j:
    else
       S[i-1]:=`if`(j<n,j+1,1):
    fi:
    j := S[i-1]:
od:

return S:

end:


#MultilineVertPerm(n) returns the n-1 multiline process configs and transition rates
MultilineVertPerm := proc(n) local i,j,k,c,C,configs:

C:=[0$(n-1)]:
for i from 1 to n-1 do
    C[i] := combinat[permute]([1$i,0$(n-i)]):
od:

configs := combinat[permute]([seq(i$(n-1),i=1..binomial(n,floor(n/2)))],n-1):
configs := {op(configs)} minus {seq(seq(`if`(c[i]>binomial(n,i),c,op({})),i=1..n-1),c in configs)}:
configs := {seq([seq(C[j][configs[i][j]],j=1..n-1)],i=1..nops(configs))}:

return configs:

end:

#MultilineGraphPerm(n,x) returns the n-1 multiline process configs and transition rates
MultilineGraphPerm := proc(n,x) local i,j,k,c,C,configs,Ed,cseq,cseqm1:

configs := MultilineVertPerm(n):
Ed:={}:
for c in configs do
    for i from 1 to n do
    	cseq := Clockseq(c,i):
	cseqm1 := [seq(`if`(cseq[j]>1,cseq[j]-1,n),j=1..n-1)]:
	Ed := {op(Ed), [x[MultilinetoPerm(c)[i]],
			c,
			[seq(`if`(c[j][cseqm1[j]]=0 and c[j][cseq[j]]=1, [seq(`if`(k=cseqm1[j],1,`if`(k=cseq[j],0,c[j][k])),k=1..n)],c[j]),j=1..n-1)]]}:
    od:
od:

return configs,Ed:

end:

#MultilineMatrixPerm2(n,x) returns the transitions of the Markov chain
MultilineMatrixPerm2 := proc(n,x) local i,j,k,M,Ve,Ed:

(Ve,Ed) := MultilineGraphPerm(n,x):
M := Array(1..nops(Ve),1..nops(Ve)):
for i from 1 to nops(Ed) do
    for j from 1 to nops(Ve) do
        for k from 1 to nops(Ve) do
    	    if Ed[i][2] = Ve[j] and Ed[i][3] = Ve[k] then
	       M[k,j] := M[k,j] + Ed[i][1]:
	    fi:
	od:
    od:
od:

return Matrix(M):

end:

#MultilineMatrix(n,x) returns the transition matrix
MultilineMatrix := proc(n,x) local i,j,M:

M:=MultilineMatrixPerm2(n,x):
for i from 1 to op(1,M)[1] do
    M[i,i] := -add(M[j,i],j=1..i-1)-add(M[j,i],j=i+1..op(1,M)[1]):
od:

return M:

end:

#rotate2(config) returns the config translated by 1 step assuming it is on the ring
rotate2 := proc(config) local i,c,n:
n:=nops(config)+1:
return [seq([c[n],seq(c[i],i=1..n-1)],c in config)]:
end:


#MultilineSteadyStatePerm(n,x,p) returns the steady state
MultilineSteadyStatePerm := proc(n,x,p) local i,j,M,V,V2,eqs,vars,soln:

M := MultilineMatrixPerm(n,x):
V2 := MultilineVertPerm(n,x):
V := Vector([seq(p[op(V2[i])],i=1..nops(V2))]):
vars := convert(V,set):
eqs := convert(M.V,set) union {vars[1]=mul(x[i]^binomial(n-i,2),i=1..n-1)}:
eqs := eqs union {seq(p[op(V2[i])]=p[op(rotate2(V2[i]))],i=1..nops(V2))}:

soln := solve(eqs,vars):
return {seq(op(1,soln[i])=factor(op(2,soln[i])),i=1..nops(soln))}:

end:


#conjss(n,x,p) returns the conjectured steady state for rates [x,1,...,1]
conjss := proc(n,x,p) local i,j,V,M,S:

V := MultilineVertPerm(n,x):
#S := {seq(p[op(V[i])]=x^(binomial(n-1,2)-nops(MultilinetoMultiPerm(V[i])[2][1])),i=1..nops(V))}:
S := Vector([seq(x^(binomial(n-1,2)-nops(MultilinetoMultiPerm(V[i])[2][1])),i=1..nops(V))]):
M := MultilineMatrixPerm(n,[x,1$(n-1)]):
return convert(simplify(M.S),set):

end:

#In the case when x[1]=q and all other parameters are set to 1 and when there is one species of each type, 
#then we have the following formula for the partition function
partfn:=(n,q)->n*mul(subs({x[1]=1,seq(x[i]=q,i=2..n)},homsym(j+2,n-1-j,x)),j=1..n-2);

#################################################MULTI LINE PROCESS FOR MULTIPERMUTATIONS#################################################
#MultilinetoMultiPerm(C) given a multiline configuration returns the Ferrari-Martin multipermutation
MultilinetoMultiPerm := proc(C) local i,j,k,pos,pos2,n,r,p,C2,ptype,vert2,vert,prev:

n := nops(C[1]):
r := nops(C):
ptype := [add(`if`(C[1][i]=1,1,0),i=1..n),seq(add(`if`(C[j][i]=1,1,0),i=1..n)-add(`if`(C[j-1][i]=1,1,0),i=1..n),j=2..r)]:
C2 := C:
p := [0$n]:
vert := [{}$(r-1)]:
prev := {}:
for i from 1 to r do
    for j from 1 to ptype[i] do
        for pos from 1 while C2[i][pos]=0 do od:
	prev := {op(prev),[i,pos]}:
    	for k from i to r-1 do
    	    (pos2,vert2) := Findnext2(C2,k,pos,prev):
	    prev := {op(prev),[k+1,pos2]}:
	    C2[k,pos]:=0:
	    pos := pos2:
	    vert[i] := {op(vert[i]),op(vert2)}:
	od:
	C2[r,pos]:=0:
    	p[pos]:=i:
    od:
od:

#print(prev):

#p[seq(`if`(p[i]=0,i,op({})),i=1..n)]:=n:
return p,vert:

end:

#Findnext2(C,m,k,prev) finds the 1 in row m+1 corresponding to the 1 in C[m,k]
Findnext2 := proc(C,m,k,prev) local i,j,n,vert:

if C[m,k]=0 then
   ERROR(`C[m,k] is not equal to 1`):
fi:

n := nops(C[1]):
vert := {}:
for i from k to n while C[m+1,i]=0 or member([m+1,i],prev) do 
    if not member([m+1,i],prev) then
        vert:={op(vert),[m+1,i]}:
    fi:
od:
if i=n+1 then
   for i from 1 to k-1 while C[m+1,i]=0 or member([m+1,i],prev) do 
       if not member([m+1,i],prev) then
       	  vert:={op(vert),[m+1,i]}:
       fi:
   od:
fi:
return i,vert:

end:

#MultiPermtoMultiline(P) given a permutation returns all the multiline configs
MultiPermtoMultiline := proc(P) local i,j,n,M,x:

n:=convert(P,multiset):
n:=[seq(n[i][2],i=1..nops(n))]:
M := MultilineVert(n):
return {seq(`if`(MultilinetoMultiPerm(M[i])[1]=P,M[i],op({})),i=1..nops(M))}:

end:

#Clockseq2(C,k) returns the list of positions for the clock to strike on the multiline
#starting with position k on the lowest
Clockseq2 := proc(C,k) local i,j,n,r,S:

r := nops(C):
n := nops(C[1]):
S := [0$(r-1),k]:
j := k:
for i from r to 2 by -1 do
    if C[i,j]=1 then
       S[i-1]:=j:
    else
       S[i-1]:=`if`(j<n,j+1,1):
    fi:
    j := S[i-1]:
od:

return S:

end:

#MultilineVert(T) returns the multiline process configs with T[1] 1's, etc, 
MultilineVert := proc(T) local i,j,k,n,c,C,configs:

n := add(T[i],i=1..nops(T)):
C:=[0$(nops(T))]:
for i from 1 to nops(T) do
    j := add(T[k],k=1..i):
    C[i] := combinat[permute]([1$j,0$(n-j)]):
od:

j := max(seq(nops(C[i]),i=1..nops(C))):
configs := combinat[permute]([seq(i$(nops(T)),i=1..j)],nops(C)):
configs := {op(configs)} minus {seq(seq(`if`(c[i]>nops(C[i]),c,op({})),i=1..nops(C)),c in configs)}:
configs := {seq([seq(C[k][configs[i][k]],k=1..nops(C))],i=1..nops(configs))}:
return configs:

end:

#MultilineGraph(T,x) returns the multiline process configs and transition rates
MultilineGraph := proc(T,x) local i,j,k,c,C,configs,Ed,cseq,cseqm1,n,r,val,val2:

n := add(T[i],i=1..nops(T)):
r := nops(T):
configs := MultilineVert(T):
Ed:=[]:
for c in configs do
    for i from 1 to n do
    	cseq := Clockseq2(c,i):
	cseqm1 := [seq(`if`(cseq[j]>1,cseq[j]-1,n),j=1..r)]:
	val := MultilinetoMultiPerm(c):
	if val[1][i]=r then
#	   val2 := {seq(op(val[2][j]),j=1..r-1)} intersect {seq([j,i],j=1..r-1)}:
#	   val2 := max(seq(
	   if {seq(op(val[2][j]),j=1..r-1)} intersect {seq([j,i],j=1..r-1)} ={} then
	      val := r-1:
	   else
	      val := r-2:
	      
	   fi:
	else
	   val := val[1][i]:
	fi:
	Ed := [op(Ed), [x[val],
			c,[seq(`if`(c[j][cseqm1[j]]=0 and c[j][cseq[j]]=1, 
				[seq(`if`(k=cseqm1[j],1,`if`(k=cseq[j],0,c[j][k])),k=1..n)],c[j]),j=1..r)]]]:
    od:
od:

return configs,Ed:

end:

#MultilineMatrix2(T,x) returns the transitions of the Markov chain
MultilineMatrix2 := proc(T,x) local i,j,k,M,Ve,Ed:

(Ve,Ed) := MultilineGraph(T,x):
M := Array(1..nops(Ve),1..nops(Ve)):
for i from 1 to nops(Ed) do
    for j from 1 to nops(Ve) do
        for k from 1 to nops(Ve) do
    	    if Ed[i][2] = Ve[j] and Ed[i][3] = Ve[k] then
	       M[k,j] := M[k,j] + Ed[i][1]:
	    fi:
	od:
    od:
od:

return Matrix(M):

end:

#MultilineMatrix(T,x) returns the transition matrix
MultilineMatrix := proc(T,x) local i,j,M:

M:=MultilineMatrix2(T,x):
for i from 1 to op(1,M)[1] do
    M[i,i] := -add(M[j,i],j=1..i-1)-add(M[j,i],j=i+1..op(1,M)[1]):
od:

return M:

end:

#rotate2(config) returns the config translated by 1 step assuming it is on the ring
rotate2 := proc(config) local i,c,n:
n:=nops(config[1]):
return [seq([c[n],seq(c[i],i=1..n-1)],c in config)]:
end:


#MultilineSteadyState(T,x,p) returns the steady state
MultilineSteadyState := proc(T,x,p) local i,j,M,V,V2,eqs,vars,soln,n,N:

n := nops(T):
N := add(T[i],i=1..n):
M := MultilineMatrix(T,x):
V2 := MultilineVert(T,x):
V := Vector([seq(p[op(V2[i])],i=1..nops(V2))]):
vars := convert(V,set):
eqs := convert(M.V,set) union {vars[1]=mul(x[i]^add(add(`if`(V2[1][j,k]=0,1,0),k=1..N),j=i+1..n),i=1..n)}:
eqs := eqs union {seq(p[op(V2[i])]=p[op(rotate2(V2[i]))],i=1..nops(V2))}:

soln := solve(eqs,vars):
return {seq(op(1,soln[i])=factor(op(2,soln[i])),i=1..nops(soln))}:

end:


#conj2SteadyState(T,x,p) returns the conjectured steady state for rates [x,1,...,1]
conj2SteadyState := proc(T,x,p) local i,j,r,V,M,S:

r := nops(T):
V := MultilineVertR(T,x):
S := {seq(p[op(V[i])]=x^(binomial(r-1,2)-nops(MultilinetoMultiPerm(V[i])[2][1])),i=1..nops(V))}:
#return S:

S := Vector([seq(x^(binomial(r-1,2)-nops(MultilinetoMultiPerm(V[i])[2][1])),i=1..nops(V))]):
M := MultilineMatrix(T,[x,1$(r-1)]):
#return convert(simplify(M.S),set):
return simplify(M.S):

end:

#wtmulline(L) guesses the stationary weight of the multiline config
wtmulline := proc(L,x) local i,j,r,P,vert,wt:

r := nops(L):
wt := mul(x[i]^add(add(`if`(L[j,k]=0,1,0),k=1..nops(L[1])),j=i+1..r),i=1..r):
(P,vert) := MultilinetoMultiPerm(L):
for i from 1 to r do
    wt := wt*mul((x[j]/x[i])^(add(`if`(vert[i][k][1]=j,1,0),k=1..nops(vert[i]))),j=i+1..r):
od:

return wt:

end:

#wtmulperm(L) guesses the stationary weight of the multiperm using above
wtmulperm := proc(P,x) local i,j,L,vert,wt:

L := MultiPermtoMultiline(P):
return simplify(add(wtmulline(i,x),i in L)):

end:

#################################################Multiline Coupe Process###############################################
#CoupeGraph(T,x) returns the multiline coupe process configs and transition rates
#Works only for 3 species
CoupeGraph := proc(T,x) local i,j,k,c,c2,C,configs,Ed,cseq,cseqm1,n,r,val,val2:

n := add(T[i],i=1..nops(T)):
r := nops(T):
if r <> 3 then
   ERROR(`Only three species`):
fi:

configs := MultilineVert(T):
Ed:=[]:
for c in configs do
    for i from 1 to n do
    	c2 := CoupeTrans(c,i):
	val := MultilinetoMultiPerm(c)[1][i]:
	if c2<> c then
		Ed := [op(Ed), [x[val],c,c2]]:
	fi:
    od:
od:

return configs,Ed:

end:

#CoupeTrans(C,k) returns the new multiline coupe by making a coupe transition
#starting with position k on the lowest
CoupeTrans := proc(C,k) local i,j,n,r,S,pi,cmid,cmidp1,cend,kp1:

pi := MultilinetoMultiPerm(C)[1]:
n := nops(pi):
r := nops(C):
if r <> 3 then
   ERROR(`Only three species`):
fi:

S := C:
if pi[`if`(k>1,k-1,n)]=1 or pi[k]=3 or (pi[k]=2 and pi[`if`(k>1,k-1,n)]=2) then
   return C:
fi:

if S[2,`if`(k>1,k-1,n)] = 0 then
   S[2,k]:=0:
   S[2,`if`(k>1,k-1,n)] := 1:
fi:


#Regular jump
if S[1,k] = 1 then 
   if S[1,`if`(k>1,k-1,n)] = 0 then
      S[1,k]:=0:
      S[1,`if`(k>1,k-1,n)] := 1:
   fi:
#fi:
#Pulling jump
elif S[1,k] = 0 then 
   for cend from k to n while pi[cend]=pi[k] do od:
   if cend=n+1 and pi[1]=pi[k] then
      for cend from 1 to n while pi[cend]=pi[k] do od:
   fi:
   cend := cend-1:

   #Front seat is not the back seat
   if cend <> k then
      if cend>k and k<n then
      	 for i from k+1 to cend do
      	     if S[1,i]=1 then
	     	S[1,i]:=0:
		S[1,i-1]:=1:
	     fi:		
	 od:
      else
      	 for i from k+1 to n do
      	     if S[1,i]=1 then
	     	S[1,i]:=0:
		S[1,i-1]:=1:
	     fi:		
	 od:
      	     if S[1,1]=1 then
	     	S[1,1]:=0:
		S[1,n]:=1:
	     fi:			 
      	 for i from 2 to cend do
      	     if S[1,i]=1 then
	     	S[1,i]:=0:
		S[1,i-1]:=1:
	     fi:		
	 od:
      fi:

   #Front seat is same as the back seat
   else
	#Next coupe
	kp1 := `if`(k<n,k+1,1): 
	if pi[kp1]=1 or pi[kp1]=2 then
	   for cend from kp1 to n while pi[cend]=pi[kp1] do od:
   	   if cend=n+1 and pi[1]=pi[kp1] then
      	   	for cend from 1 to n while pi[cend]=pi[kp1] do od:
   	   fi:
   	   cend := `if`(cend=1,n,cend-1):

	else
#         print(`here`):
	   for cend from kp1 to n while pi[cend]=pi[kp1] do od:
      	   if cend=n+1 and pi[1]=pi[kp1] then
      	      for cend from 1 to n while pi[cend]=pi[k+1] do od:
      	   fi:
	   cmid := cend-1:
	   cmidp1 := `if`(cmid<n,cmid+1,1):
	   for cend from cmidp1 to n while pi[cend]=pi[cmidp1] do od:
      	   if cend=n+1 and pi[1]=pi[cmidp1] then
      	      for cend from 1 to n while pi[cend]=pi[cmid+1] do od:
      	   fi:
	   cend := cend-1:
	fi:

      if cend=kp1  then
      	 if S[1,kp1]=1 then
	    S[1,kp1]:=0:
	    S[1,k]:=1:
	 fi:
      elif cend>kp1 and k<n-1 then
      	 for i from kp1 to cend do
      	     if S[1,i]=1 then
	     	S[1,i]:=0:
		S[1,i-1]:=1:
	     fi:		
	 od:
      else
      	 for i from k+1 to n do
      	     if S[1,i]=1 then
	     	S[1,i]:=0:
		S[1,i-1]:=1:
	     fi:		
	 od:
      	     if S[1,1]=1 then
	     	S[1,1]:=0:
		S[1,n]:=1:
	     fi:			 
      	 for i from 2 to cend do
      	     if S[1,i]=1 then
	     	S[1,i]:=0:
		S[1,i-1]:=1:
	     fi:		
	 od:
      fi:

  fi:
fi:

return S:

end:


#CoupeMatrix2(T,x) returns the transitions of the Markov chain
CoupeMatrix2 := proc(T,x) local i,j,k,M,Ve,Ed:

(Ve,Ed) := CoupeGraph(T,x):
M := Array(1..nops(Ve),1..nops(Ve)):
for i from 1 to nops(Ed) do
    for j from 1 to nops(Ve) do
        for k from 1 to nops(Ve) do
    	    if Ed[i][2] = Ve[j] and Ed[i][3] = Ve[k] then
	       M[k,j] := M[k,j] + Ed[i][1]:
	    fi:
	od:
    od:
od:

return Matrix(M):

end:

#CoupeMatrix(T,x) returns the transition matrix
CoupeMatrix := proc(T,x) local i,j,M:

M:=CoupeMatrix2(T,x):
for i from 1 to op(1,M)[1] do
    M[i,i] := -add(M[j,i],j=1..i-1)-add(M[j,i],j=i+1..op(1,M)[1]):
od:

return M:

end:


#CoupeSteadyState(T,x,p) returns the steady state
CoupeSteadyState := proc(T,x,p) local i,j,M,V,V2,eqs,vars,soln:

M := CoupeMatrix(T,x):
V2 := MultilineVert(T,x):
V := Vector([seq(p[op(V2[i])],i=1..nops(V2))]):
vars := convert(V,set):
eqs := convert(M.V,set) union {vars[1]=x[1]^T[3]}:
#mul(x[i]^binomial(n-i,2),i=1..n-1)}:
eqs := eqs union {seq(p[op(V2[i])]=p[op(rotate2(V2[i]))],i=1..nops(V2))}:

soln := solve(eqs,vars):
return {seq(op(1,soln[i])=factor(op(2,soln[i])),i=1..nops(soln))}:

end:


#################################################Schubert Polynomials###############################################
#divdiff(f,x,i) returns the divided difference of the function f(x_1,...) with respect to x[i]
divdiff := proc(f,x,i)

return factor((f-subs({x[i]=x[i+1],x[i+1]=x[i]},f))/(x[i]-x[i+1])):

end:

#homsym(n,d,x) returns the complete homogenous symmetric polynomial in variables x[1]..x[n] of degree d
homsym := proc(n,d,x) local i,j,S:

if d<0 then
	return 0:
fi:

S:= combinat[choose]([seq(x[i]$d,i=1..n)],d):
return add(mul(S[i][j],j=1..d),i=1..nops(S)):

end:




